Deep Learning for Surface Material Classification Using Haptic And Visual Information

When a user scratches a hand-held rigid tool across an object surface, an acceleration signal can be captured, which carries relevant information about the surface. More importantly, such a haptic signal is complementary to the visual appearance of the surface, which suggests the combination of both modalities for the recognition of the surface material. In this paper, we present a novel deep learning method dealing with the surface material classification problem based on a Fully Convolutional Network (FCN), which takes as input the aforementioned acceleration signal and a corresponding image of the surface texture. Compared to previous surface material classification solutions, which rely on a careful design of hand-crafted domain-specific features, our method automatically extracts discriminative features utilizing the advanced deep learning methodologies. Experiments performed on the TUM surface material database demonstrate that our method achieves state-of-the-art classification accuracy robustly and efficiently.

==> Experiment_figures/material/reformat.m <==
list = subdir('*.jpg');

for i = 1:size(list,1)
    filename = list(i,1).name;
    if ~isempty(findstr(filename,'_rezied.'))
        continue;
    end
    img = imread(filename);
    
    % change aspect ratio
    [h,w,~] = size(img);
    n_w = floor(h*4/3);
    newimg = img(:,w-n_w+1:w,:);
    
    [name] = strsplit(filename,'.');
    newname = [name{1},'_rezied.',name{2}];
    imwrite(newimg, newname);
%     subplot(121), imshow(img);
%     subplot(122), imshow(newimg);
%     pause();
    disp(filename);
end

==> Experiment_figures/material/replace_.m <==
source_folder = '/media/haitian/WD Elements1/TUM_texture_new/_cache/haptic_demo';

list = subdir('*.png');

for i = 1:size(list,1)
    target_name = list(i,1).name;
%     if ~isempty(findstr(filename,'_rezied.'))
%         continue;
%     end
    
    [name] = strsplit(target_name,'/');
    
    source_name = [name{1},'_rezied.',name{2}];
    imwrite(newimg, newname);
%     subplot(121), imshow(img);
%     subplot(122), imshow(newimg);
%     pause();
    disp(target_name);
end

==> Experiment_figures/material/subdir.m <==
function varargout = subdir(varargin)
%SUBDIR Performs a recursive file search
%
% subdir
% subdir(name)
% files = subdir(...)
%
% This function performs a recursive file search.  The input and output
% format is identical to the dir function.
%
% Input variables:
%
%   name:   pathname or filename for search, can be absolute or relative
%           and wildcards (*) are allowed.  If ommitted, the files in the
%           current working directory and its child folders are returned    
%
% Output variables:
%
%   files:  m x 1 structure with the following fields:
%           name:   full filename
%           date:   modification date timestamp
%           bytes:  number of bytes allocated to the file
%           isdir:  1 if name is a directory; 0 if no
%
% Example:
%
%   >> a = subdir(fullfile(matlabroot, 'toolbox', 'matlab', '*.mat'))
%
%   a = 
%
%   67x1 struct array with fields:
%       name
%       date
%       bytes
%       isdir
%
%   >> a(2)
%
%   ans = 
%
%        name: '/Applications/MATLAB73/toolbox/matlab/audiovideo/chirp.mat'
%        date: '14-Mar-2004 07:31:48'
%       bytes: 25276
%       isdir: 0
%
% See also:
%
%   dir

% Copyright 2006 Kelly Kearney


%---------------------------
% Get folder and filter
%---------------------------

error(nargchk(0,1,nargin));
error(nargoutchk(0,1,nargout));

if nargin == 0
    folder = pwd;
    filter = '*';
else
    [folder, name, ext] = fileparts(varargin{1});
    if isempty(folder)
        folder = pwd;
    end
    if isempty(ext)
        if isdir(fullfile(folder, name))
            folder = fullfile(folder, name);
            filter = '*';
        else
            filter = [name ext];
        end
    else
        filter = [name ext];
    end
end

%---------------------------
% Search all folders
%---------------------------

pathstr = genpath(folder);
seplocs = findstr(pathstr, pathsep);
loc1 = [1 seplocs(1:end-1)+1];
loc2 = seplocs(1:end)-1;
pathfolders = arrayfun(@(a,b) pathstr(a:b), loc1, loc2, 'UniformOutput', false);

Files = [];
for ifolder = 1:length(pathfolders)
    NewFiles = dir(fullfile(pathfolders{ifolder}, filter));
    if ~isempty(NewFiles)
        fullnames = cellfun(@(a) fullfile(pathfolders{ifolder}, a), {NewFiles.name}, 'UniformOutput', false); 
        [NewFiles.name] = deal(fullnames{:});
        Files = [Files; NewFiles];
    end
end

%---------------------------
% Prune . and ..
%---------------------------
[~, ~, tail] = cellfun(@fileparts, {Files(:).name}, 'UniformOutput', false);
dottest = cellfun(@(x) isempty(regexp(x, '\.+(\w+$)', 'once')), tail);
Files(dottest & [Files(:).isdir]) = [];

%---------------------------
% Output
%---------------------------
    
if nargout == 0
    if ~isempty(Files)
        fprintf('\n');
        fprintf('%s\n', Files.name);
        fprintf('\n');
    end
elseif nargout == 1
    varargout{1} = Files;
end

